Sequential auditing of connected forecast errors under partial observations

Graph forecasting systems often rely on prediction intervals to quantify uncertainty across connected locations, but the true outcomes needed for evaluation may be only partially observed. We study how an auditor can selectively retrieve missing outcomes to determine whether there exists a connected group whose outcomes violate the same side of their respective forecast intervals. The audit stops when the observed labels determine the event or the query budget is exhausted. On three public graph time series, MOMS reduces mean queries by 19.6% to 38.5% relative to screened random acquisition when 30% of labels are hidden. Under localized masking on METR-LA, shortest witness finds more positive cases within ten queries, although the difference depends on node ordering. Direct component traversal reproduces all 9,696 screened random traces without enumerating connected subsets. The experiments show that reducing queries to a decision does not necessarily improve early event discovery or reduce local computation.

==> evidence/build_figures.py <==
"""Vector-only paper figures; all performance curves read archived JSON."""
from pathlib import Path
import json,math
from reportlab.pdfgen import canvas
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.lib.colors import HexColor,white
P=Path(__file__).resolve().parent;OUT=P.parent/'figures'
pdfmetrics.registerFont(TTFont('Arial','/System/Library/Fonts/Supplemental/Arial.ttf'))
pdfmetrics.registerFont(TTFont('ArialBold','/System/Library/Fonts/Supplemental/Arial Bold.ttf'))
INK='#183247';BLUE='#1765A1';TEAL='#00857A';ORANGE='#B95A19';PURPLE='#785BA7';GRAY='#606B73'
def text(c,x,y,s,size=9,font='Arial',color=INK,align='left'):
    c.setFillColor(HexColor(color));c.setFont(font,size)
    {'left':c.drawString,'center':c.drawCentredString,'right':c.drawRightString}[align](x,y,s)
def line(c,x1,y1,x2,y2,color=INK,w=1):
    c.setStrokeColor(HexColor(color));c.setLineWidth(w);c.line(x1,y1,x2,y2)
def arrow(c,x1,y1,x2,y2,color=BLUE):
    line(c,x1,y1,x2,y2,color,1.4);a=math.atan2(y2-y1,x2-x1)
    for d in [-.55,.55]:line(c,x2,y2,x2-5*math.cos(a+d),y2-5*math.sin(a+d),color,1.4)
def circle(c,x,y,r,fill,stroke=INK):
    c.setStrokeColor(HexColor(stroke));c.setFillColor(HexColor(fill));c.setLineWidth(.9);c.circle(x,y,r,fill=1,stroke=1)
def database(c,x,y):
    c.setLineWidth(1.2);c.setFillColor(HexColor('#EAF3FA'));c.setStrokeColor(HexColor(BLUE))
    c.rect(x,y,24,19,fill=1,stroke=0);c.ellipse(x,y+14,x+24,y+24,fill=1);c.ellipse(x,y-4,x+24,y+6,fill=1);c.line(x,y+19,x,y+1);c.line(x+24,y+19,x+24,y+1)
def magnifier(c,x,y):
    c.setFillColor(HexColor('#EAF5F3'));c.setStrokeColor(HexColor(TEAL));c.setLineWidth(1.8);c.circle(x,y,9,fill=1);c.line(x+6,y-7,x+16,y-17)
def shield(c,x,y):
    path=c.beginPath();path.moveTo(x,y+14);path.lineTo(x+12,y+10);path.lineTo(x+10,y-4);path.lineTo(x,y-12);path.lineTo(x-10,y-4);path.lineTo(x-12,y+10);path.close()
    c.setFillColor(HexColor('#EAF5F3'));c.setStrokeColor(HexColor(TEAL));c.setLineWidth(1.2);c.drawPath(path,fill=1,stroke=1)
    line(c,x-5,y,x-1,y-4,TEAL,1.7);line(c,x-1,y-4,x+6,y+5,TEAL,1.7)
def method():
    c=canvas.Canvas(str(OUT/'method.pdf'),pagesize=(504,136),initialFontName="Arial");c.setTitle('Exact audit workflow: illustrative schematic')
    cards=[(1,'Observe',BLUE),(129,'Form witnesses',TEAL),(257,'Query',ORANGE),(385,'Decide',PURPLE)]
    for j,(x,title,col) in enumerate(cards):
        c.setFillColor(HexColor('#F6F9FC'));c.setStrokeColor(HexColor('#CAD6DF'));c.setLineWidth(.6);c.roundRect(x,10,118,122,7,fill=1)
        circle(c,x+14,117,8,col,col);text(c,x+14,114,str(j+1),9,'ArialBold','#FFFFFF','center');text(c,x+28,114,title,10,'ArialBold')
        if j<3:arrow(c,x+119,72,x+127,72)
    # Node symbols carry the state, so color is not required to read the graph.
    x=1;xy=[(x+25,79),(x+61,89),(x+93,66),(x+29,46),(x+68,42)];edges=[(0,1),(1,2),(0,3),(3,4),(2,4)]
    for a,b in edges:line(c,*xy[a],*xy[b],'#91A7B8',1.2)
    for (xx,yy),s in zip(xy,['+','+','?','0','?']):
        circle(c,xx,yy,9,'#DAEAF7' if s=='+' else '#FFFFFF');text(c,xx,yy-3,s,10,'ArialBold',BLUE if s=='+' else INK,'center')
    text(c,x+59,22,'Known labels + hidden ?',9,align='center')
    x=129;magnifier(c,x+20,82)
    text(c,x+43,87,'Connected sets',9,'ArialBold');text(c,x+43,74,'Same tail; size k',9)
    for yy,txt,col in [(53,'Keep compatible',TEAL),(38,'Drop contradicted',GRAY)]:
        c.setFillColor(HexColor('#E8F1F2' if col==TEAL else '#E9EDF0'));c.roundRect(x+10,yy-4,98,15,3,fill=1,stroke=0);text(c,x+59,yy,txt,9,color=col,align='center')
    text(c,x+59,22,'Reduce unknown entries',9,align='center')
    x=257;database(c,x+12,70);text(c,x+47,87,'Rank a node',9,'ArialBold');text(c,x+47,74,'Retrieve label',9)
    arrow(c,x+28,62,x+28,44,ORANGE);circle(c,x+28,33,9,'#FFF1E8',ORANGE);text(c,x+28,30,'+',10,'ArialBold',ORANGE,'center')
    text(c,x+47,45,'Update sets',9);text(c,x+59,17,'Loop if unresolved',9,align='center')
    x=385;shield(c,x+20,79)
    text(c,x+40,85,'Complete set',9,'ArialBold');text(c,x+40,73,'Event present',9,color=TEAL)
    text(c,x+12,53,'No witness: absent',9)
    text(c,x+12,37,'Budget exhausted:',9);text(c,x+12,23,'keep unresolved',9)
    c.showPage();c.save()

def curves():
    data=json.loads((P/'active_certificate_v8/analysis.json').read_text())['results']
    methods=['boundary_count','shortest_witness','shortest_pool','jw_two_sided','random_screened']
    labels=['MOMS','Shortest witness','Shortest pool','JW','Screened random'];colors=[BLUE,ORANGE,PURPLE,TEAL,GRAY];dashes=[[],[5,2],[2,1.6],[6,1.6,1,1.6],[1,2]]
    c=canvas.Canvas(str(OUT/'discovery.pdf'),pagesize=(504,155),initialFontName="Arial");c.setTitle('Complete localized budget curves at 30 percent simulated masking')
    for col,(name,title) in enumerate([('wikimaths64','WikiMaths64'),('metr_observed','METR-LA'),('montevideo','MontevideoBus')]):
        for row,mask in enumerate(['localized']):
            r=next(x for x in data if x['dataset']==name and x['rate']==.3 and x['mask']==mask);m=r['metrics']['boundary_count'];n=m['hidden_positive_cases'];nt=m['unique_hidden_positive_times']
            ox=col*168+22;oy=51;w=132;h=69;maxb=len(m['detected_by_budget'])-1
            text(c,ox+w/2,oy+h+21,title+' / '+mask,9,'ArialBold',align='center')
            text(c,ox+w/2,oy+h+9,f'{n} cases / {nt} unique times',9,align='center')
            for val in [0,.5,1]:
                yy=oy+val*h;line(c,ox,yy,ox+w,yy,'#D8E1E8',.45);text(c,ox-4,yy-3,str(val).rstrip('0').rstrip('.') if val else '0',9,align='right')
            for val in [0,maxb//2,maxb]:
                xx=ox+w*val/maxb;line(c,xx,oy,xx,oy-3,INK,.6);text(c,xx,oy-14,str(val),9,align='center')
            line(c,ox,oy,ox+w,oy,INK,.6);line(c,ox,oy,ox,oy+h,INK,.6)
            for method,color,dash in zip(methods,colors,dashes):
                arr=r['metrics'][method]['detected_by_budget'];c.setStrokeColor(HexColor(color));c.setLineWidth(1.4 if method=='boundary_count' else 1.1);c.setDash(dash)
                path=c.beginPath();path.moveTo(ox,oy+h*arr[0]/n)
                for j in range(1,len(arr)):
                    path.lineTo(ox+w*j/maxb,oy+h*arr[j-1]/n);path.lineTo(ox+w*j/maxb,oy+h*arr[j]/n)
                c.drawPath(path);c.setDash([])
    text(c,252,21,'Additional queried labels; vertical axis: hidden-positive discovery fraction',9,align='center')
    for x,lab,col,dash in zip([8,81,205,319,376],labels,colors,dashes):
        c.setStrokeColor(HexColor(col));c.setLineWidth(1.3);c.setDash(dash);c.line(x,7,x+15,7);c.setDash([]);text(c,x+19,4,lab,9)
    c.showPage();c.save()
if __name__=='__main__':OUT.mkdir(parents=True,exist_ok=True);method();curves();print('Created two vector-only figures')


==> reproducibility/analyze_replay.py <==
"""Summarize the preregistered review checks without selecting winning settings."""
from pathlib import Path
import json, hashlib
import numpy as np
P=Path(__file__).resolve().parent/"rerun"
def key(r):return (r['key'][0],r['key'][2])
def main():
    status=json.loads((P/'status.json').read_text());assert status['complete']
    rows=[json.loads(l) for l in (P/'fairness.jsonl').open()]
    times=json.loads((P/'timing_records.json').read_text());results=[]
    for cond in sorted({key(r) for r in rows}):
        rr=[r for r in rows if key(r)==cond];variants={}
        for variant in sorted({r['variant'] for r in rr}):
            mm={}
            for method in ['boundary_count','shortest_witness','shortest_pool']:
                rs=[r for r in rr if r['variant']==variant and r['method']==method]
                mean=[r for r in rs if r['mean_sample']];pos=[r for r in rs if r['positive']]
                assert len(mean)==96
                mm[method]={'mean_queries':float(np.mean([r['queries'] for r in mean])),'mean_cases':len(mean),'positive_cases':len(pos),'positive_times':len({r['key'][3] for r in pos}),'detected10':sum(r['queries']<=10 for r in pos)}
            variants[variant]=mm
        timing={}
        for method in ['enumerated_screened','component_screened','packed_moms']:
            rs=[r for r in times if key(r)==cond and r['method']==method]
            assert len(rs)==72
            means=[1000*np.mean([r['seconds'] for r in rs if r['round']==i]) for i in range(3)]
            timing[method]={'round_mean_ms':[float(t) for t in means],'median_round_mean_ms':float(np.median(means)),'mean_queries':float(np.mean([r['queries'] for r in rs]))}
        gap=[variants[f'eligible_perm_{s}']['boundary_count']['mean_queries']-variants[f'eligible_perm_{s}']['shortest_pool']['mean_queries'] for s in [211,307,401]]
        results.append({'dataset':cond[0],'mask':cond[1],'timing':timing,'fairness':variants,'permuted_moms_minus_pool_range':[min(gap),max(gap)]})
        print(cond,'ms', {k:round(v['median_round_mean_ms'],3) for k,v in timing.items()},'gap',gap)
        print('  discovery',{k:[m['detected10'] for m in v.values()] for k,v in variants.items()})
    summary={'complete':True,'raw_fairness_records':len(rows),'timing_records':len(times),'results':results,'note':'Ranges across three fixed permutations, not confidence intervals. Query means use 96 selected ambiguous cases per condition. Discovery uses all hidden-positive cases and is never mixed into the query-mean sample.'}
    (P/'analysis.json').write_text(json.dumps(summary,indent=2)+'\n')
    manifest={f.name:hashlib.sha256(f.read_bytes()).hexdigest() for f in P.iterdir() if f.is_file() and f.name!='SHA256.json'}
    (P/'SHA256.json').write_text(json.dumps(manifest,indent=2)+'\n')
if __name__=='__main__':main()


==> reproducibility/backend.py <==
from pathlib import Path
from types import SimpleNamespace
import json,time,hashlib
import numpy as np
P=Path(__file__).resolve().parent/"data"
PROTO={'version': 'v8 operational acquisition controls', 'status': 'pre-execution supplementary evaluation on already inspected data', 'datasets': ['wikimaths64', 'metr_observed', 'montevideo'], 'k': 3, 'rates': [0.1, 0.3], 'masks': ['random', 'localized'], 'mask_seeds': [73, 101, 131], 'new_methods': ['fixed_id', 'fixed_degree', 'random_order', 'random_screened'], 'existing_methods': ['boundary_count', 'shortest_witness', 'raw_count', 'shortest_pool', 'jw_two_sided'], 'fixed_id': 'Ascending original node index among hidden nodes; arbitrary reproducible polling order, not a claim about deployment order.', 'fixed_degree': 'Descending degree in the snapshot eligible induced graph, ties ascending original index; no current hidden outcomes.', 'random_order': 'One deterministic permutation per dataset/time/mask/mask-seed/rate using SHA256 and seed namespace v8-order; independent of outcomes. Random-order variation is nested in mask cases, not separate independent trials.', 'random_screened': 'Same permutation as random_order, but skip nodes no longer present in any surviving certificate. A stronger cheap control separates logical pruning from sophisticated node scoring.', 'batch_all': 'Reference only: acquire all initially hidden eligible labels at once if initially unresolved, then decide. Costs entire hidden set. Does not use a sequential early-stop budget curve.', 'common_stopping': 'Check the identical exact certificate before querying and after each retrieved label. Fixed policies do not skip candidates using outcomes. No imputed label can certify an answer.', 'primary_metrics': ['queries conditional on initial ambiguity', 'queries over all audited snapshots', 'hidden-positive discovery at every integer budget', 'resolution at every budget', 'unique positive times'], 'uncertainty': '3000 paired moving time-block bootstrap replicates; 14 clock days Wiki, 24 clock hours METR/Montevideo; all mask seeds kept grouped; exploratory intervals do not correct adaptive research selection.', 'timing': 'Preselect up to 24 initially ambiguous cases per dataset/rate/mask via SHA256 without consulting policy performance; execute all 9 policies in permuted order for 3 rounds on the same CPU, report median aggregate elapsed time per policy and condition. Include certificate initialization and updates, exclude graph subset enumeration/data loading and label retrieval. Replay must exactly match stored query traces.', 'integrity': 'Reuse saved masks/predictions/intervals. Exclude originally missing METR labels from target graph. Independently verify terminal decisions using connected-component traversal. Preserve full queried indices and per-step states. Refuse overwrite of raw records.', 'decision': 'No requirement that MOMS win all metrics. Report ties and losses against strong methods. Do not tune based on this run or equate gains over operational baselines with algorithmic novelty. Stop expansion if framework adds little practical evidence.'}
def digest(x):return hashlib.sha256(json.dumps(x,sort_keys=True).encode()).hexdigest()
def key(r):return (r['dataset'],r['rate'],r['mask'],r['t'],r['seed'])
def readl(p):return [json.loads(l) for l in p.open()]
def legacy_status(terms,state):
 if not len(terms):return 0
 if np.any(np.all(state[terms]!=2,axis=1)):return 1
 return 2
def minimal_terms(terms,signs,state):
 retained=[]
 for sign in [-1,1]:
  unique={tuple(sorted(int(i) for i in term if state[i]==2)) for term,s in zip(terms,signs) if s==sign};kept=set()
  for term in sorted(unique,key=lambda x:(len(x),x)):
   if not any(sub in kept for k in range(1,len(term)) for sub in itertools.combinations(term,k)):
    kept.add(term);retained.append((term,sign))
 return retained
def legacy_choose(terms,signs,state,degree,method):
 unknown=np.flatnonzero(state==2);scores=np.zeros(len(state))
 if method=='shortest_witness':
  missing=(state[terms]==2).sum(1);term=terms[np.argmin(missing)];ids=term[state[term]==2];return int(ids[np.argmax(degree[ids])])
 if method in ['urgent_count','shortest_pool','boundary_count']:
  mask=state[terms]==2;remaining=mask.sum(1);minsize=int(remaining.min());counts=np.bincount(terms.ravel(),minlength=len(state))
  if method in ['shortest_pool','boundary_count'] or minsize==1:
   take=remaining==minsize;small=terms[take];smask=mask[take];ids=np.unique(small[smask])
   if method=='boundary_count':
    distinct={(tuple(sorted(int(i) for i in term[flag])),int(sign)) for term,flag,sign in zip(small,smask,signs[take])};counts=np.zeros(len(state))
    for term,sign in distinct:
     for i in term:counts[i]+=1
   return int(ids[np.argmax(counts[ids])])
  return int(unknown[np.argmax(counts[unknown])])
 if method=='raw_count':scores=np.bincount(terms.ravel(),minlength=len(state)).astype(float)
 else:
  for term,sign in minimal_terms(terms,signs,state):
   weight=1 if method=='minimal_count' else 1/len(term)
   for i in term:scores[i]+=weight
 return int(unknown[np.argmax(scores[unknown])])
old=SimpleNamespace(status=legacy_status,choose=legacy_choose)
def connected_sets(A,k,cap=2000000):
    current={tuple(e) for e in np.argwhere(np.triu(A,1))}
    for size in range(2,k):
        grown=set()
        for s in sorted(current):
            neighbors=np.flatnonzero(A[list(s)].any(0))
            for i in neighbors:
                if i not in s:grown.add(tuple(sorted((*s,int(i)))))
            if len(grown)>cap:raise RuntimeError('Predeclared connected-subset resource cap exceeded')
        current=grown
    return np.array(sorted(current),dtype=int).reshape(-1,k)
def residual(terms,signs,state):
    # Padding -1 permits vectorized deduplication; sign kept separately.
    a=np.where(state[terms]==2,terms,-1);a.sort(axis=1)
    u=np.unique(np.column_stack([a,signs]),axis=0)
    return u[:,:-1],u[:,-1]
def possible(tri,state):
    vals=state[tri];ts=[];ss=[]
    for sign in [-1,1]:
        selected=tri[np.all((vals==2)|(vals==sign),axis=1)]
        ts.append(selected);ss.append(np.full(len(selected),sign))
    return np.concatenate(ts,axis=0),np.concatenate(ss)
def choose(terms,signs,state,degree,method,step):
    if method in ['boundary_count','raw_count','shortest_witness','shortest_pool','urgent_count']:
        return old.choose(terms,signs,state,degree,method)
    if method=='round_robin_shared':
        return old.choose(terms,signs,state,degree,'raw_count' if step%2==0 else 'shortest_witness')
    a,s=residual(terms,signs,state);lens=(a>=0).sum(1)
    if method in ['moms_product','moms_sum']:
        keep=lens==lens.min();a=a[keep];s=s[keep];w=np.ones(len(a))
    elif method=='jw_two_sided':w=2.**(-lens)
    else:raise ValueError(method)
    counts=[]
    for sign in [-1,1]:
        take=s==sign;aa=a[take];ww=np.broadcast_to(w[take,None],aa.shape)
        counts.append(np.bincount(aa[aa>=0],weights=ww[aa>=0],minlength=len(state)))
    minus,plus=counts;score=minus+plus
    if method=='moms_product':score=1024*score+minus*plus
    ids=np.flatnonzero(state==2)
    return int(ids[np.argmax(score[ids])])
def audit(tri,initial,truth,degree,method):
    state=initial.copy();terms,signs=possible(tri,state);st=old.status(terms,state);states=[st];queries=[]
    while st==2:
        i=choose(terms,signs,state,degree,method,len(queries));assert state[i]==2
        queries.append(i);state[i]=truth[i]
        v=state[terms];keep=np.all((v==2)|(v==signs[:,None]),1);terms=terms[keep];signs=signs[keep]
        st=old.status(terms,state);states.append(st)
    actual=int(np.any(np.all(truth[tri]==-1,1)) or np.any(np.all(truth[tri]==1,1)))
    assert st==actual and len(queries)==len(set(queries))
    return queries,states
e=SimpleNamespace(old=old,connected_sets=connected_sets,possible=possible,audit=audit)
def setup(d,r):
    j=d['lookup'][r['t']];obs=d['obs'][j];tri=d['tri'][np.all(obs[d['tri']],axis=1)]
    truth=d['truth'][j];initial=truth.copy();hidden=np.array(r['hidden'],int);assert np.all(obs[hidden]);initial[hidden]=2
    return tri,initial,truth,d['A'].sum(1),(d['A']&obs[:,None]&obs[None,:]).sum(1),obs
def fixed_audit(tri,initial,truth,degree,method,r):
    state=initial.copy();hidden=np.flatnonzero(state==2)
    if method=='fixed_id':order=hidden
    elif method=='fixed_degree':order=hidden[np.lexsort((hidden,-degree[hidden]))]
    else:
        seed=int(digest(['v8-order',key(r)])[:16],16);order=np.random.default_rng(seed).permutation(hidden)
    terms,signs=e.possible(tri,state);st=e.old.status(terms,state);states=[st];queries=[]
    for i in order:
        if st!=2:break
        if method=='random_screened' and not np.any(terms==i):continue
        i=int(i);assert state[i]==2;queries.append(i);state[i]=truth[i]
        v=state[terms];keep=np.all((v==2)|(v==signs[:,None]),1);terms=terms[keep];signs=signs[keep]
        st=e.old.status(terms,state);states.append(st)
    assert st in [0,1] and len(set(queries))==len(queries)
    return queries,states
v=SimpleNamespace(e=e)
def packed_choose(terms,signs,state):
    mask=state[terms]==2;lens=mask.sum(1);keep=lens==lens.min()
    a=np.where(mask[keep],terms[keep]+1,0);a.sort(axis=1)
    base=len(state)+1
    if 2*base**a.shape[1]>np.iinfo(np.uint64).max:raise OverflowError('Residual key exceeds uint64; use reference implementation')
    code=np.zeros(len(a),dtype=np.uint64)
    for col in a.T:code=code*np.uint64(base)+col.astype(np.uint64)
    code=2*code+(signs[keep]>0).astype(np.uint64)
    _,idx=np.unique(code,return_index=True);ids=a[idx];counts=np.bincount(ids[ids>0]-1,minlength=len(state))
    candidates=np.flatnonzero(counts);return int(candidates[np.argmax(counts[candidates])])
def packed_audit(tri,initial,truth):
    state=initial.copy();terms,signs=v.e.possible(tri,state);st=v.e.old.status(terms,state);states=[st];queries=[]
    while st==2:
        i=packed_choose(terms,signs,state);assert state[i]==2;queries.append(i);state[i]=truth[i]
        val=state[terms];keep=np.all((val==2)|(val==signs[:,None]),1);terms=terms[keep];signs=signs[keep]
        st=v.e.old.status(terms,state);states.append(st)
    return queries,states
fm=SimpleNamespace(audit=packed_audit)

def cached():return readl(P/'cached.jsonl')
def dataset(name):
    z=np.load(P/(name+'.npz'));A=z['A'];t=time.perf_counter();tri=connected_sets(A,3);elapsed=time.perf_counter()-t
    return dict(A=A,truth=z['truth'],obs=z['obs'],tri=tri,lookup={int(t):i for i,t in enumerate(z['t'])},enumeration_seconds=elapsed)


==> reproducibility/recorded_v9/analyze.py <==
"""Summarize the preregistered review checks without selecting winning settings."""
from pathlib import Path
import json, hashlib
import numpy as np
P=Path(__file__).resolve().parent
def key(r):return (r['key'][0],r['key'][2])
def main():
    status=json.loads((P/'status.json').read_text());assert status['complete']
    rows=[json.loads(l) for l in (P/'fairness.jsonl').open()]
    times=json.loads((P/'timing_records.json').read_text());results=[]
    for cond in sorted({key(r) for r in rows}):
        rr=[r for r in rows if key(r)==cond];variants={}
        for variant in sorted({r['variant'] for r in rr}):
            mm={}
            for method in ['boundary_count','shortest_witness','shortest_pool']:
                rs=[r for r in rr if r['variant']==variant and r['method']==method]
                mean=[r for r in rs if r['mean_sample']];pos=[r for r in rs if r['positive']]
                assert len(mean)==96
                mm[method]={'mean_queries':float(np.mean([r['queries'] for r in mean])),'mean_cases':len(mean),'positive_cases':len(pos),'positive_times':len({r['key'][3] for r in pos}),'detected10':sum(r['queries']<=10 for r in pos)}
            variants[variant]=mm
        timing={}
        for method in ['enumerated_screened','component_screened','packed_moms']:
            rs=[r for r in times if key(r)==cond and r['method']==method]
            assert len(rs)==72
            means=[1000*np.mean([r['seconds'] for r in rs if r['round']==i]) for i in range(3)]
            timing[method]={'round_mean_ms':[float(t) for t in means],'median_round_mean_ms':float(np.median(means)),'mean_queries':float(np.mean([r['queries'] for r in rs]))}
        gap=[variants[f'eligible_perm_{s}']['boundary_count']['mean_queries']-variants[f'eligible_perm_{s}']['shortest_pool']['mean_queries'] for s in [211,307,401]]
        results.append({'dataset':cond[0],'mask':cond[1],'timing':timing,'fairness':variants,'permuted_moms_minus_pool_range':[min(gap),max(gap)]})
        print(cond,'ms', {k:round(v['median_round_mean_ms'],3) for k,v in timing.items()},'gap',gap)
        print('  discovery',{k:[m['detected10'] for m in v.values()] for k,v in variants.items()})
    summary={'complete':True,'raw_fairness_records':len(rows),'timing_records':len(times),'results':results,'note':'Ranges across three fixed permutations, not confidence intervals. Query means use 96 selected ambiguous cases per condition. Discovery uses all hidden-positive cases and is never mixed into the query-mean sample.'}
    (P/'analysis.json').write_text(json.dumps(summary,indent=2)+'\n')
    manifest={f.name:hashlib.sha256(f.read_bytes()).hexdigest() for f in P.iterdir() if f.is_file() and f.name!='SHA256.json'}
    (P/'SHA256.json').write_text(json.dumps(manifest,indent=2)+'\n')
if __name__=='__main__':main()


==> reproducibility/recorded_v9/run.py <==
"""Supplementary correctness, computation and indexing checks on archived real data.
No model fitting, outcome fabrication, or independent-validation claim.
"""
from pathlib import Path
import sys, json, time, itertools, hashlib, platform
import numpy as np
P=Path(__file__).resolve().parent
sys.path.insert(0,str(P.parent/'active_certificate_v8'))
import operational as v
import fast_moms as fm

PROTOCOL={
 'scope':'Supplementary checks on previously inspected real outcomes, not new independent data.',
 'component_check':'Exact positive, negative and unresolved decisions via connected components of known-sign and compatible-sign nodes. Python integer bitsets store adjacency; no connected-k-subset enumeration.',
 'trace_validation':'All 9696 archived screened-random audits, with identical query permutations and eligibility.',
 'timing':'Existing hash-selected 24 ambiguous cases per dataset and mask at 30 percent hiding, 3 interleaved rounds. Compare enumerated screened random, component screened random and packed MOMS. Include initialization and updates; exclude shared graph preprocessing, loading and actual retrieval; report preprocessing separately.',
 'fairness':'30 percent masks, all three datasets. Select 96 ambiguous cases per condition by outcome-independent hash. Additionally evaluate every hidden positive case, but exclude extra positives from mean-query estimates. Keep original physical graph, masks and outcomes fixed.',
 'methods':['boundary_count','shortest_witness','shortest_pool'],
 'variants':['archived_degrees','eligible_identity','eligible_perm_211','eligible_perm_307','eligible_perm_401'],
 'permutations':'One fixed permutation per dataset/seed, shared by every timestamp/mask/method. Resort connected sets in permuted node order; use eligible induced degrees for every permuted policy. Preserve signed-order convention.',
 'endpoints':'Mean queries on 96 hash-selected ambiguous cases; ten-query discovery on all hidden positives, reported separately for each permutation. No selection of best permutation, no permutation-as-independent-event inference.',
 'stopping':'Run all preregistered variants; retain losses and mixed outcomes.'}

def dump(name,obj): (P/name).write_text(json.dumps(obj,indent=2)+'\n')
def bits(ids):
    out=0
    for i in ids: out|=1<<int(i)
    return out
def adjacency_bits(A): return [bits(np.flatnonzero(row)) for row in A]
def large_components(adj,allowed,k):
    unseen=allowed; kept=0
    while unseen:
        todo=unseen&-unseen; comp=0
        while todo:
            node=todo&-todo;todo^=node
            if not(unseen&node):continue
            unseen^=node;comp|=node
            todo|=adj[node.bit_length()-1]&unseen
        if comp.bit_count()>=k:kept|=comp
    return kept
def decision(adj,state,eligible,k=3):
    unknown=bits(np.flatnonzero(eligible&(state==2)))
    known=[bits(np.flatnonzero(eligible&(state==s))) for s in [-1,1]]
    if any(large_components(adj,b,k) for b in known):return 1,0
    possible=0
    for b in known:possible|=large_components(adj,b|unknown,k)
    candidates=possible&unknown
    return (2 if possible else 0),candidates
def order_for(initial,r):
    seed=int(v.digest(['v8-order',v.key(r)])[:16],16)
    return np.random.default_rng(seed).permutation(np.flatnonzero(initial==2))
def graph_audit(adj,initial,truth,eligible,r):
    state=initial.copy();order=order_for(initial,r);status,candidates=decision(adj,state,eligible)
    states=[status];queries=[];cursor=0
    while status==2:
        while cursor<len(order) and not(candidates&(1<<int(order[cursor]))):cursor+=1
        assert cursor<len(order)
        i=int(order[cursor]);cursor+=1;queries.append(i);state[i]=truth[i]
        status,candidates=decision(adj,state,eligible);states.append(status)
    return queries,states

def checks():
    rng=np.random.default_rng(9192026);count=0
    for _ in range(6):
        A=np.triu(rng.random((4,4))<.5,1);A=A|A.T;adj=adjacency_bits(A)
        for k in [2,3,4]:
            tri=v.e.connected_sets(A,k)
            for s in itertools.product([-1,0,1,2],repeat=4):
                state=np.array(s);ts,ss=v.e.possible(tri,state)
                expected=v.e.old.status(ts,state);st,candidate=decision(adj,state,np.ones(4,bool),k)
                assert st==expected
                if st==2:assert candidate==bits(np.unique(ts[state[ts]==2]))
                count+=1
    dump('software_checks.json',{'passed':True,'partial_states_checked':count,'note':'Constructed software tests only, not performance observations.'})

def permuted_audit(tri,initial,truth,degree,method):
    if method=='boundary_count':return fm.audit(tri,initial,truth)
    return v.e.audit(tri,initial,truth,degree,method)

def main():
    if (P/'fairness.jsonl').exists():raise RuntimeError('Refusing to overwrite raw run')
    dump('protocol.json',PROTOCOL);checks();start=time.perf_counter()
    old=v.cached()+v.readl(v.P/'completed_controls.jsonl')
    by={(v.key(r),r['method']):r for r in old}
    screened=v.readl(v.P/'records.jsonl');screened=[r for r in screened if r['method']=='random_screened']
    bases=[r for r in old if r['method']=='boundary_count']
    timed={tuple(k) for k in json.loads((v.P/'manifest.json').read_text())['selected_timing_cases'] if k[1]==.3}
    timing=[];preprocessing=[];validation=0;decisions=0
    fairlog=(P/'fairness.jsonl').open('w');valog=(P/'component_validation.jsonl').open('w')
    selected_log=[]
    for name in v.PROTO['datasets']:
        d=v.dataset(name);A=d['A'];ts=time.perf_counter();adj=adjacency_bits(A);graph_prep=time.perf_counter()-ts
        preprocessing.append({'dataset':name,'nodes':len(A),'edges':int(A.sum()/2),'triples':len(d['tri']),'enumeration_ms':1000*d['enumeration_seconds'],'bit_adjacency_ms':1000*graph_prep})
        for r in screened:
            if r['dataset']!=name:continue
            tri,ini,truth,degree,indegree,eligible=v.setup(d,r)
            qs,states=graph_audit(adj,ini,truth,eligible,r)
            assert qs==r['queried'] and states==r['states']
            validation+=1;decisions+=len(states)
            valog.write(json.dumps({'key':v.key(r),'queries':len(qs),'identical':True})+'\n')
        print('component exact traces',name,validation,'elapsed',round(time.perf_counter()-start,1),flush=True)
        rr=sorted([r for r in bases if r['dataset']==name and v.key(r) in timed],key=v.key)
        rng=np.random.default_rng(93015)
        for rep in range(3):
            for r in rr:
                tri,ini,truth,degree,indegree,eligible=v.setup(d,r)
                for method in rng.permutation(['enumerated_screened','component_screened','packed_moms']):
                    t=time.perf_counter()
                    if method=='enumerated_screened':qs,states=v.fixed_audit(tri,ini,truth,indegree,'random_screened',r)
                    elif method=='component_screened':qs,states=graph_audit(adj,ini,truth,eligible,r)
                    else:qs,states=fm.audit(tri,ini,truth)
                    elapsed=time.perf_counter()-t
                    assert states[-1]==r['truth_event']
                    timing.append({'key':v.key(r),'method':str(method),'round':rep,'seconds':elapsed,'queries':len(qs)})
        for mask in ['random','localized']:
            cases=[r for r in bases if r['dataset']==name and r['rate']==.3 and r['mask']==mask and r['initial_ambiguous']]
            sample=sorted(cases,key=lambda r:v.digest(['v9-query-sample',v.key(r)]))[:96]
            samplekeys={v.key(r) for r in sample};selected_log.extend([list(v.key(r)) for r in sample])
            chosen={v.key(r):r for r in sample}
            chosen.update({v.key(r):r for r in cases if r['truth_event']})
            for r in sorted(chosen.values(),key=v.key):
                tri,ini,truth,degree,indegree,eligible=v.setup(d,r)
                for variant in PROTOCOL['variants']:
                    if 'perm_' in variant:
                        seed=int(variant.rsplit('_',1)[-1]);perm=np.random.default_rng(int(v.digest(['v9-permutation',name,seed])[:16],16)).permutation(len(A))
                        inv=np.argsort(perm);tt=np.sort(inv[tri],axis=1);tt=tt[np.lexsort(tt.T[::-1])]
                        initial=ini[perm];target=truth[perm];degrees=indegree[perm]
                    else:
                        perm=np.arange(len(A));tt=tri;initial=ini;target=truth
                        degrees=degree if variant=='archived_degrees' else indegree
                    for method in PROTOCOL['methods']:
                        qs,states=permuted_audit(tt,initial,target,degrees,method);physical=perm[qs].tolist()
                        assert states[-1]==r['truth_event'] and len(set(physical))==len(physical)
                        if variant=='archived_degrees':
                            expected=by[(v.key(r),method)]
                            assert physical==expected['queried'] and states==expected['states']
                        row={'key':v.key(r),'variant':variant,'method':method,'mean_sample':v.key(r) in samplekeys,'positive':bool(r['truth_event']),'queries':len(qs),'queried':physical,'states':states}
                        fairlog.write(json.dumps(row)+'\n')
            fairlog.flush();print('fairness done',name,mask,'cases',len(chosen),'elapsed',round(time.perf_counter()-start,1),flush=True)
        dump('timing_records.json',timing);dump('preprocessing.json',preprocessing)
    fairlog.close();valog.close();dump('selected_mean_cases.json',selected_log)
    dump('status.json',{'complete':True,'component_identical_traces':validation,'component_identical_states':decisions,'seconds':time.perf_counter()-start,'python':sys.version,'platform':platform.platform(),'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()})
    print('ALL COMPLETE',round(time.perf_counter()-start,1),flush=True)

if __name__=='__main__':main()


==> reproducibility/reproduce.py <==
"""Supplementary correctness, computation and indexing checks on archived real data.
No model fitting, outcome fabrication, or independent-validation claim.
"""
from pathlib import Path
import sys, json, time, itertools, hashlib, platform
import numpy as np
P=Path(__file__).resolve().parent/"rerun"
P.mkdir(exist_ok=True)
import backend as v
fm=v.fm

PROTOCOL={
 'scope':'Supplementary checks on previously inspected real outcomes, not new independent data.',
 'component_check':'Exact positive, negative and unresolved decisions via connected components of known-sign and compatible-sign nodes. Python integer bitsets store adjacency; no connected-k-subset enumeration.',
 'trace_validation':'All 9696 archived screened-random audits, with identical query permutations and eligibility.',
 'timing':'Existing hash-selected 24 ambiguous cases per dataset and mask at 30 percent hiding, 3 interleaved rounds. Compare enumerated screened random, component screened random and packed MOMS. Include initialization and updates; exclude shared graph preprocessing, loading and actual retrieval; report preprocessing separately.',
 'fairness':'30 percent masks, all three datasets. Select 96 ambiguous cases per condition by outcome-independent hash. Additionally evaluate every hidden positive case, but exclude extra positives from mean-query estimates. Keep original physical graph, masks and outcomes fixed.',
 'methods':['boundary_count','shortest_witness','shortest_pool'],
 'variants':['archived_degrees','eligible_identity','eligible_perm_211','eligible_perm_307','eligible_perm_401'],
 'permutations':'One fixed permutation per dataset/seed, shared by every timestamp/mask/method. Resort connected sets in permuted node order; use eligible induced degrees for every permuted policy. Preserve signed-order convention.',
 'endpoints':'Mean queries on 96 hash-selected ambiguous cases; ten-query discovery on all hidden positives, reported separately for each permutation. No selection of best permutation, no permutation-as-independent-event inference.',
 'stopping':'Run all preregistered variants; retain losses and mixed outcomes.'}

def dump(name,obj): (P/name).write_text(json.dumps(obj,indent=2)+'\n')
def bits(ids):
    out=0
    for i in ids: out|=1<<int(i)
    return out
def adjacency_bits(A): return [bits(np.flatnonzero(row)) for row in A]
def large_components(adj,allowed,k):
    unseen=allowed; kept=0
    while unseen:
        todo=unseen&-unseen; comp=0
        while todo:
            node=todo&-todo;todo^=node
            if not(unseen&node):continue
            unseen^=node;comp|=node
            todo|=adj[node.bit_length()-1]&unseen
        if comp.bit_count()>=k:kept|=comp
    return kept
def decision(adj,state,eligible,k=3):
    unknown=bits(np.flatnonzero(eligible&(state==2)))
    known=[bits(np.flatnonzero(eligible&(state==s))) for s in [-1,1]]
    if any(large_components(adj,b,k) for b in known):return 1,0
    possible=0
    for b in known:possible|=large_components(adj,b|unknown,k)
    candidates=possible&unknown
    return (2 if possible else 0),candidates
def order_for(initial,r):
    seed=int(v.digest(['v8-order',v.key(r)])[:16],16)
    return np.random.default_rng(seed).permutation(np.flatnonzero(initial==2))
def graph_audit(adj,initial,truth,eligible,r):
    state=initial.copy();order=order_for(initial,r);status,candidates=decision(adj,state,eligible)
    states=[status];queries=[];cursor=0
    while status==2:
        while cursor<len(order) and not(candidates&(1<<int(order[cursor]))):cursor+=1
        assert cursor<len(order)
        i=int(order[cursor]);cursor+=1;queries.append(i);state[i]=truth[i]
        status,candidates=decision(adj,state,eligible);states.append(status)
    return queries,states

def checks():
    rng=np.random.default_rng(9192026);count=0
    for _ in range(6):
        A=np.triu(rng.random((4,4))<.5,1);A=A|A.T;adj=adjacency_bits(A)
        for k in [2,3,4]:
            tri=v.e.connected_sets(A,k)
            for s in itertools.product([-1,0,1,2],repeat=4):
                state=np.array(s);ts,ss=v.e.possible(tri,state)
                expected=v.e.old.status(ts,state);st,candidate=decision(adj,state,np.ones(4,bool),k)
                assert st==expected
                if st==2:assert candidate==bits(np.unique(ts[state[ts]==2]))
                count+=1
    dump('software_checks.json',{'passed':True,'partial_states_checked':count,'note':'Constructed software tests only, not performance observations.'})

def permuted_audit(tri,initial,truth,degree,method):
    if method=='boundary_count':return fm.audit(tri,initial,truth)
    return v.e.audit(tri,initial,truth,degree,method)

def main():
    if (P/'fairness.jsonl').exists():raise RuntimeError('Refusing to overwrite raw run')
    dump('protocol.json',PROTOCOL);checks();start=time.perf_counter()
    old=v.cached()+v.readl(v.P/'completed_controls.jsonl')
    by={(v.key(r),r['method']):r for r in old}
    screened=v.readl(v.P/'records.jsonl');screened=[r for r in screened if r['method']=='random_screened']
    bases=[r for r in old if r['method']=='boundary_count']
    timed={tuple(k) for k in json.loads((v.P/'manifest.json').read_text())['selected_timing_cases'] if k[1]==.3}
    timing=[];preprocessing=[];validation=0;decisions=0
    fairlog=(P/'fairness.jsonl').open('w');valog=(P/'component_validation.jsonl').open('w')
    selected_log=[]
    for name in v.PROTO['datasets']:
        d=v.dataset(name);A=d['A'];ts=time.perf_counter();adj=adjacency_bits(A);graph_prep=time.perf_counter()-ts
        preprocessing.append({'dataset':name,'nodes':len(A),'edges':int(A.sum()/2),'triples':len(d['tri']),'enumeration_ms':1000*d['enumeration_seconds'],'bit_adjacency_ms':1000*graph_prep})
        for r in screened:
            if r['dataset']!=name:continue
            tri,ini,truth,degree,indegree,eligible=v.setup(d,r)
            qs,states=graph_audit(adj,ini,truth,eligible,r)
            assert qs==r['queried'] and states==r['states']
            validation+=1;decisions+=len(states)
            valog.write(json.dumps({'key':v.key(r),'queries':len(qs),'identical':True})+'\n')
        print('component exact traces',name,validation,'elapsed',round(time.perf_counter()-start,1),flush=True)
        rr=sorted([r for r in bases if r['dataset']==name and v.key(r) in timed],key=v.key)
        rng=np.random.default_rng(93015)
        for rep in range(3):
            for r in rr:
                tri,ini,truth,degree,indegree,eligible=v.setup(d,r)
                for method in rng.permutation(['enumerated_screened','component_screened','packed_moms']):
                    t=time.perf_counter()
                    if method=='enumerated_screened':qs,states=v.fixed_audit(tri,ini,truth,indegree,'random_screened',r)
                    elif method=='component_screened':qs,states=graph_audit(adj,ini,truth,eligible,r)
                    else:qs,states=fm.audit(tri,ini,truth)
                    elapsed=time.perf_counter()-t
                    assert states[-1]==r['truth_event']
                    timing.append({'key':v.key(r),'method':str(method),'round':rep,'seconds':elapsed,'queries':len(qs)})
        for mask in ['random','localized']:
            cases=[r for r in bases if r['dataset']==name and r['rate']==.3 and r['mask']==mask and r['initial_ambiguous']]
            sample=sorted(cases,key=lambda r:v.digest(['v9-query-sample',v.key(r)]))[:96]
            samplekeys={v.key(r) for r in sample};selected_log.extend([list(v.key(r)) for r in sample])
            chosen={v.key(r):r for r in sample}
            chosen.update({v.key(r):r for r in cases if r['truth_event']})
            for r in sorted(chosen.values(),key=v.key):
                tri,ini,truth,degree,indegree,eligible=v.setup(d,r)
                for variant in PROTOCOL['variants']:
                    if 'perm_' in variant:
                        seed=int(variant.rsplit('_',1)[-1]);perm=np.random.default_rng(int(v.digest(['v9-permutation',name,seed])[:16],16)).permutation(len(A))
                        inv=np.argsort(perm);tt=np.sort(inv[tri],axis=1);tt=tt[np.lexsort(tt.T[::-1])]
                        initial=ini[perm];target=truth[perm];degrees=indegree[perm]
                    else:
                        perm=np.arange(len(A));tt=tri;initial=ini;target=truth
                        degrees=degree if variant=='archived_degrees' else indegree
                    for method in PROTOCOL['methods']:
                        qs,states=permuted_audit(tt,initial,target,degrees,method);physical=perm[qs].tolist()
                        assert states[-1]==r['truth_event'] and len(set(physical))==len(physical)
                        if variant=='archived_degrees':
                            expected=by[(v.key(r),method)]
                            assert physical==expected['queried'] and states==expected['states']
                        row={'key':v.key(r),'variant':variant,'method':method,'mean_sample':v.key(r) in samplekeys,'positive':bool(r['truth_event']),'queries':len(qs),'queried':physical,'states':states}
                        fairlog.write(json.dumps(row)+'\n')
            fairlog.flush();print('fairness done',name,mask,'cases',len(chosen),'elapsed',round(time.perf_counter()-start,1),flush=True)
        dump('timing_records.json',timing);dump('preprocessing.json',preprocessing)
    fairlog.close();valog.close();dump('selected_mean_cases.json',selected_log)
    dump('status.json',{'complete':True,'component_identical_traces':validation,'component_identical_states':decisions,'seconds':time.perf_counter()-start,'python':sys.version,'platform':platform.platform(),'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()})
    print('ALL COMPLETE',round(time.perf_counter()-start,1),flush=True)

if __name__=='__main__':main()

